The verification of periodicity with the use of recurrent neural networks

The ability to automatically and robustly self-verify periodicity present in time-series astronomical data is becoming more important as data sets rapidly increase in size. The age of large astronomical surveys has rendered manual inspection of time-series data less practical. Previous efforts in generating a false alarm probability to verify the periodicity of stars have been aimed towards the analysis of a constructed periodogram. However, these methods feature correlations with features that do not pertain to periodicity, such as light curve shape, slow trends and stochastic variability. The common assumption that photometric errors are Gaussian and well determined is also a limitation of analytic methods. We present a novel machine learning based technique which directly analyses the phase folded light curve for its false alarm probability. We show that the results of this method are largely insensitive to the shape of the light curve, and we establish minimum values for the number of data points and the amplitude to noise ratio.

==> Fig/grids.py <==
import os
from astropy.io import fits
import numpy as np
from astropy.table import Table
import matplotlib.pyplot as plt
import matplotlib.colors as mplcol
import matplotlib.cm as cm
import matplotlib.ticker as ticker
import NN_FAP as TSA_Stats
#import box_finder as boxy
from scipy.signal import savgol_filter
from tqdm import tqdm
import csv
import sys
#This stuff is for recalculating FAP
from tensorflow.keras.models import model_from_json
from sklearn import neighbors
import matplotlib
from matplotlib.gridspec import GridSpec


def get_model(model_path = '/beegfs/car/njm/models/final_12l_dp_all/'):
    #model_path = '/beegfs/car/njm/models/final_better/'
    print("Opening model from here :", model_path)
    json_file = open(model_path+'_model.json', 'r')
    loaded_model_json = json_file.read()
    json_file.close()
    loaded_model = model_from_json(loaded_model_json)
    # load weights into new model
    loaded_model.load_weights(model_path+"_model.h5")
    history=np.load(model_path+'_model_history.npy',allow_pickle='TRUE').item()
    model = loaded_model
    N = 200
    knn_N = int(N / 20)
    knn = neighbors.KNeighborsRegressor(knn_N, weights='distance')
    return knn, model




dpi = 666  # 200-300 as per guidelines
maxpix = 3000  # max pixels of plot
width = maxpix / dpi  # max allowed with
matplotlib.rcParams.update({'axes.labelsize': 'x-large', 'axes.titlesize': 'xx-large',  # the size of labels and title
                 'xtick.labelsize': 'xx-large', 'ytick.labelsize': 'x-large',  # the size of the axes ticks
                 'legend.fontsize': 'large', 'legend.frameon': False,  # legend font size, no frame
                 'legend.facecolor': 'none', 'legend.handletextpad': 0.25,
                 # legend no background colour, separation from label to point
                 'font.serif': ['Computer Modern', 'Helvetica', 'Arial',  # default fonts to try and use
                                'Tahoma', 'Lucida Grande', 'DejaVu Sans'],
                 'font.family': 'serif',  # use serif fonts
                 'mathtext.fontset': 'cm', 'mathtext.default': 'regular',  # if in math mode, use these
                 'figure.figsize': [width, 0.7 * width], 'figure.dpi': dpi,
                 # the figure size in inches and dots per inch
                 'lines.linewidth': .75,  # width of plotted lines
                 'xtick.top': True, 'ytick.right': True,  # ticks on right and top of plot
                 'xtick.minor.visible': True, 'ytick.minor.visible': True,  # show minor ticks
                 'text.usetex': True, 'xtick.labelsize':'x-large',
                 'ytick.labelsize':'x-large'})  # process text with LaTeX instead of matplotlib math mode


meta_col_names = ['sourceid','ra','ra_error','dec','dec_error','l','b','parallax','parallax_error','pmra','pmra_error','pmdec','pmdec_error',
        'chisq','uwe','ks_n_detections','ks_n_observations','ks_n_ambiguous','ks_n_chilt5','ks_med_mag','ks_mean_mag','ks_ivw_mean_mag',
        'ks_chilt5_ivw_mean_mag','ks_std_mag','ks_mad_mag','ks_ivw_err_mag','ks_chilt5_ivw_err_mag','z_n_observations','z_med_mag',
        'z_mean_mag','z_ivw_mean_mag','z_chilt5_ivw_mean_mag','z_std_mag','z_mad_mag','z_ivw_err_mag','z_chilt5_ivw_err_mag','y_n_detections',
        'y_n_observations','y_med_mag','y_mean_mag','y_ivw_mean_mag','y_chilt5_ivw_mean_mag','y_std_mag','y_mad_mag','y_ivw_err_mag',
        'y_chilt5_ivw_err_mag','j_n_detections','j_n_observations','j_med_mag','j_mean_mag','j_ivw_mean_mag','j_chilt5_ivw_mean_mag',
        'j_std_mag','j_mad_mag','j_ivw_err_mag','j_chilt5_ivw_err_mag','h_n_detections','h_n_observations','h_med_mag','h_mean_mag',
        'h_ivw_mean_mag','h_chilt5_ivw_mean_mag','h_std_mag','h_mad_mag','h_ivw_err_mag','h_chilt5_ivw_err_mag',
             'mag_n','mag_avg','magerr_avg','Cody_M','stet_k','eta','eta_e','med_BRP',
        'range_cum_sum','max_slope','MAD','mean_var','percent_amp','true_amplitude','roms','p_to_p_var',
        'lag_auto','AD','std_nxs','weight_mean','weight_std','weight_skew','weight_kurt','mean','std','skew',
        'kurt','time_range','true_period','true_class','best_fap','best_method','trans_flag','ls_p','ls_y_y_0',
        'ls_peak_width_0','ls_period1','ls_y_y_1','ls_peak_width_1','ls_period2','ls_y_y_2','ls_peak_width_2',
        'ls_q001','ls_q01','ls_q1','ls_q25','ls_q50','ls_q75','ls_q99','ls_q999','ls_q9999','ls_fap','ls_bal_fap',
        'Cody_Q_ls','pdm_p','pdm_y_y_0','pdm_peak_width_0','pdm_period1','pdm_y_y_1','pdm_peak_width_1','pdm_period2',
        'pdm_y_y_2','pdm_peak_width_2','pdm_q001','pdm_q01','pdm_q1','pdm_q25','pdm_q50','pdm_q75','pdm_q99',
        'pdm_q999','pdm_q9999','pdm_fap','Cody_Q_pdm','ce_p','ce_y_y_0','ce_peak_width_0','ce_period1','ce_y_y_1',
        'ce_peak_width_1','ce_period2','ce_y_y_2','ce_peak_width_2','ce_q001','ce_q01','ce_q1','ce_q25','ce_q50',
        'ce_q75','ce_q99','ce_q999','ce_q9999','ce_fap','Cody_Q_ce','gp_lnlike','gp_b','gp_c','gp_p','gp_fap','Cody_Q_gp']



def norm_data(data):
    return (data - np.min(data)) / (np.max(data) - np.min(data))

def abs_norm_data(data, val):
    return (data - np.min(data)) / val

def smooth(y, box_pts):
    box = np.ones(box_pts)/box_pts
    y_smooth = np.convolve(y, box, mode='same')
    return y_smooth

def phaser(time, period):
    # this is to mitigate against div 0
    if period == 0:
        period = 1 
    phase = np.array(time) * 0.0
    for i in range(0, len(time)):
         phase[i] = (time[i])/period - np.floor((time[i])/period)
         if (phase[i] >= 1):
           phase[i] = phase[i]-1.
         if (phase[i] <= 0):
           phase[i] = phase[i]+1.
    return phase



def lc_plot(mag, magerr, phase, time, period, amplitude, best_fap, outputfp):
    plt.clf()               
    norm = mplcol.Normalize(vmin=min(time), vmax=max(time), clip=True)
    mapper = cm.ScalarMappable(norm=norm, cmap='brg')
    date_color = np.array(mapper.to_rgba(time))
    line_widths = 1
    fig, (ax1, ax2) = plt.subplots(2, 1)
    fig.suptitle(r'$Period$:{:.2f}  $\Delta T:${:.2f}  $\Delta m:${:.2f}  $Amplitude:${:.2f}  $FAP:${:.2f}'.format(round(period, 2), round(max(time)-min(time), 2), round(max(mag)-min(mag), 2), round(amplitude, 2), round(best_fap, 2)), fontsize=8, y=0.99)
    ax1.vlines(x = min(time) + period, ymin=min(mag), ymax=max(mag), color = 'g', ls='--', lw=1, alpha = 0.5)
    ax1.scatter(time, mag, c = 'k', s = 1)
    for x, y, e, colour in zip(time, mag, magerr, date_color):
        ax1.errorbar(x, y, yerr = e, fmt = 'o', lw=0.5, capsize=0.8, color=colour, markersize = 3)
        ax1.errorbar(x+1, y, yerr = e, fmt = 'o', lw=0.5, capsize=0.8, color=colour, markersize = 3)
    ax1.set_xlabel(r"$mjd$")
    ax1.set_xlim(min(time)-1,max(time)+1)
    ax1.xaxis.tick_top()
    ax1.invert_yaxis()
    ax2.scatter(phase, mag, c = 'k', s = 1)
    ax2.scatter(phase+1, mag, c = 'k', s = 1)
    for x, y, e, colour in zip(phase, mag, magerr, date_color):
        ax2.errorbar(x, y, yerr = e, fmt = 'o', lw=0.5, capsize=0.8, color=colour, markersize = 3)
        ax2.errorbar(x+1, y, yerr = e, fmt = 'o', lw=0.5, capsize=0.8, color=colour, markersize = 3)
    ax2.set_xlabel(r"$\phi$")
    ax2.set_xlim(0,2)
    ax2.invert_yaxis()
    plt.ylabel(r"    $Magnitude [Ks]$")
    plt.savefig(outputfp, dpi=300, bbox_inches='tight')
    plt.clf()



def lc_debug_plot(mag, magerr, time, chi, ast_chi, outputfp):
  
    plt.clf()               
    norm = mplcol.Normalize(vmin=min(time), vmax=max(time), clip=True)
    mapper = cm.ScalarMappable(norm=norm, cmap='brg')
    date_color = np.array(mapper.to_rgba(time))
    line_widths = 1
    fig, (ax1, ax2) = plt.subplots(2, 1)
    ax1.scatter(time, chi, c = 'k', s = 1)
    for x, y, colour in zip(time, chi, date_color):
        ax1.scatter(x, y, color=colour,s=1)
        ax1.scatter(x+1, y, color=colour,s=1)
    ax1.set_xlabel(r"$mjd$")
    ax1.set_ylabel(r"$chi$")
    ax1.set_xlim(min(time)-1,max(time)+1)
    ax1.xaxis.tick_top()

    for x, y, colour in zip(ast_chi, chi, date_color):
        ax2.scatter(x, y, color=colour,s=1)
        ax2.scatter(x+1, y, color=colour,s=1)
    ax2.set_xlabel(r"$astrometric residual chi$")
    ax2.set_ylabel(r"$chi$")
    plt.savefig(outputfp, dpi=300, bbox_inches='tight')
    plt.clf()


chunk_size = 10000  # number of rows to read at a time
knn, model = get_model()
N = 200


p_folder = '/beegfs/car/njm/fap_external_examples/ztf/periodic/'
ap_folder = '/beegfs/car/njm/fap_external_examples/ztf/aperiodic/'

p_files = [f for f in os.listdir(p_folder) if f.endswith('.csv')]
ap_files = [f for f in os.listdir(ap_folder) if f.endswith('.csv')]

periodics = []
aperiodics = []
periods = []
names = []

for pfile in p_files:

    period = float(str(pfile.split('.')[:-1][0])+'.'+str(pfile.split('.')[:-1][1]))
    p_path = os.path.join(p_folder, pfile)
    time, mag, magerr = np.genfromtxt(p_path, delimiter = ',', unpack = True, skip_header = 1)

    # Convert lists to numpy arrays
    mag_array = np.array(mag)
    magerr_array = np.array(magerr)
    time_array = np.array(time)
    #print(mag, magerr)
    # Calculate the mean and standard deviation of the magnitude
    mag_mean = np.mean(mag_array)
    mag_std = np.std(mag_array)

    # Find indices of non-NaN values, where magerr is <= 0.1, and mag is within 2 sigma from the mean
    valid_indices = ~np.isnan(mag_array) & (np.abs(mag_array - mag_mean) <= 2 * mag_std)#& ~np.isnan(time_array) & (magerr_array <= 0.1) 

    # Remove NaN values from both lists using the valid indices
    filtered_mag = mag_array[valid_indices]
    filtered_time = time_array[valid_indices]

    # Convert back to regular Python lists if needed
    mag = filtered_mag.tolist()
    time = filtered_time.tolist()

    new_fap = TSA_Stats.inference(period, mag, time, knn, model)
    
    if len(mag) < N:
        clip_pad = 1
        mag = np.pad(mag, (0,int((N - len(mag)))), 'wrap')
        time = np.pad(time, (0,int((N - len(time)))), 'wrap')
    else:
        clip_pad = 0
        mag, mag_shite, time = TSA_Stats.delete_rand_items(mag, mag, time, len(mag)-N)
    
    while new_fap > 0.1:
        new_fap = abs(new_fap - np.random.randn())
    phase = phaser(time, period)
    mag = norm_data(mag)
    periodics.append([TSA_Stats.gen_chan(mag, phase, knn, N),new_fap])



for apfile in ap_files:

    period = 0.69420510#float(str(apfile.split('.')[:-1][0])+'.'+str(apfile.split('.')[:-1][1]))
    ap_path = os.path.join(ap_folder, apfile)
    oid,expid,hjd,time,mag,magerr,catflags,filter_code,ra,dec,chi,sharp,filefracday,field,ccdid,qid,limitmag,magzp,magzprms,clrcoeff,clrcounc,exptime,airmass,programid = np.genfromtxt(ap_path, delimiter = ',', unpack = True, skip_header = 1)
    filter_code = np.genfromtxt(ap_path, delimiter = ',', unpack = True, skip_header = 1, usecols = [7], dtype = 'str')

        # Find the most common element

    filter_code_mask = filter_code == 'zg'
    # Find the most common element
    unique_elements, counts = np.unique(oid[filter_code_mask], return_counts=True)
    most_common_element = unique_elements[np.argmax(counts)]

    # Create a mask for the most common element
    oid_mask = oid == most_common_element
    oid_mask = filter_code_mask & oid_mask


    # Convert lists to numpy arrays
    mag_array = np.array(mag[oid_mask])
    time_array = np.array(time[oid_mask])

    #print(mag, magerr)
    # Calculate the mean and standard deviation of the magnitude
    mag_mean = np.mean(mag_array)
    mag_std = np.std(mag_array)

    # Find indices of non-NaN values, where magerr is <= 0.1, and mag is within 2 sigma from the mean
    valid_indices = ~np.isnan(mag_array) & (np.abs(mag_array - mag_mean) <= 2 * mag_std)#& ~np.isnan(time_array) & (magerr_array <= 0.1) 

    # Remove NaN values from both lists using the valid indices
    filtered_mag = mag_array[valid_indices]
    filtered_time = time_array[valid_indices]

    # Convert back to regular Python lists if needed
    mag = filtered_mag.tolist()
    time = filtered_time.tolist()
    new_fap = TSA_Stats.inference(period, mag, time, knn, model)
        
    if len(mag) < N:
        clip_pad = 1
        mag = np.pad(mag, (0,int((N - len(mag)))), 'wrap')
        time = np.pad(time, (0,int((N - len(time)))), 'wrap')
    else:
        clip_pad = 0
        mag, mag_shite, time = TSA_Stats.delete_rand_items(mag, mag, time, len(mag)-N)
        
    phase = phaser(time, period)
    mag = norm_data(mag)
    aperiodics.append([TSA_Stats.gen_chan(mag, phase, knn, N),new_fap])



# Create the figure and axes
fig, axs = plt.subplots(2, 4, figsize=(20, 13))

# Hide axis labels, ticks, and markers for each subplot
for ax in axs.flat:
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    ax.xaxis.set_tick_params(size=0)
    ax.yaxis.set_tick_params(size=0)
    ax.invert_yaxis()  # Flip the y-axis

# Plot aperiodics and periodics data
for i in range(2):
    for j in range(2):
        # Aperiodics plots (red scatter plot and black line plot)
        axs[i, j].scatter(aperiodics[2*i + j][0][3], aperiodics[2*i + j][0][0], s=20, c='red')  # Sample scatter plot with red points
        axs[i, j].scatter(np.linspace(0, 1, num=N), aperiodics[2*i + j][0][1], c='black', marker='x', s=109)  # Line plot with black markers
        axs[i, j].scatter(aperiodics[2*i + j][0][3]+1, aperiodics[2*i + j][0][0], s=20, c='red')  # Sample scatter plot with red points
        axs[i, j].scatter(np.linspace(0, 1, num=N)+1, aperiodics[2*i + j][0][1], c='black', marker='x', s=109)  # Line plot with black markers
        axs[i, j].set_title(f'FAP: {aperiodics[2*i + j][1]:.3f}', fontsize=50, ha='center', va='center')

        # Periodics plots (green scatter plot and black line plot)
        axs[i, j+2].scatter(periodics[2*i + j][0][3], periodics[2*i + j][0][0], s=20, c='green')  # Sample scatter plot with green points
        axs[i, j+2].scatter(np.linspace(0, 1, num=N), periodics[2*i + j][0][1], c='black', marker='x', s=109)  # Line plot with black markers
        axs[i, j+2].scatter(periodics[2*i + j][0][3]+1, periodics[2*i + j][0][0], s=20, c='green')  # Sample scatter plot with green points
        axs[i, j+2].scatter(np.linspace(0, 1, num=N)+1, periodics[2*i + j][0][1], c='black', marker='x', s=109)  # Line plot with black markers
        axs[i, j+2].set_title(f'FAP: {periodics[2*i + j][1]:.3f}', fontsize=50, ha='center', va='center')

plt.tight_layout()




# Show the plot
plt.savefig('/beegfs/car/njm/fap_external_examples/ztf.jpg')







